Informing clinical assessment by contextualizing post-hoc explanations of risk prediction models in type-2 diabetes

Medical experts may use Artificial Intelligence (AI) systems with greater trust if these are supported by contextual explanations that let the practitioner connect system inferences to their context of use. However, their importance in improving model usage and understanding has not been extensively studied. Hence, we consider a comorbidity risk prediction scenario and focus on contexts regarding the patients clinical state, AI predictions about their risk of complications, and algorithmic explanations supporting the predictions. We explore how relevant information for such dimensions can be extracted from Medical guidelines to answer typical questions from clinical practitioners. We identify this as a question answering (QA) task and employ several state-of-the-art LLMs to present contexts around risk prediction model inferences and evaluate their acceptability. Finally, we study the benefits of contextual explanations by building an end-to-end AI pipeline including data cohorting, AI risk modeling, post-hoc model explanations, and prototyped a visual dashboard to present the combined insights from different context dimensions and data sources, while predicting and identifying the drivers of risk of Chronic Kidney Disease - a common type-2 diabetes comorbidity. All of these steps were performed in engagement with medical experts, including a final evaluation of the dashboard results by an expert medical panel. We show that LLMs, in particular BERT and SciBERT, can be readily deployed to extract some relevant explanations to support clinical usage. To understand the value-add of the contextual explanations, the expert panel evaluated these regarding actionable insights in the relevant clinical setting. Overall, our paper is one of the first end-to-end analyses identifying the feasibility and benefits of contextual explanations in a real-world clinical use case.

==> notebooks/CreateResultTables.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4c2cf903",
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "72559be7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "30b22eac",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c11a999b",
   "metadata": {},
   "outputs": [],
   "source": [
    "CSV_FOLDER = Path('../csv/').resolve()\n",
    "TABLE_FOLDER = Path('../tex/').resolve()\n",
    "IMG_FOLDER = Path('../images/').resolve()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "ca02a60a",
   "metadata": {},
   "outputs": [],
   "source": [
    "assert CSV_FOLDER.is_dir()\n",
    "assert TABLE_FOLDER.is_dir()\n",
    "assert IMG_FOLDER.is_dir()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "59ef1b7a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.3.5'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pd.__version__ "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec31f329",
   "metadata": {},
   "source": [
    "File mapping: \n",
    "\n",
    "- [x] Disease coverage: `guideline_question_disease_counts.csv`\n",
    "- [x] Tables on model performance for diseaases: `all_disease_settings_row_format.csv`\n",
    "- [ ] Tables on model performance for drugs: `all_drug_settings_row_format.csv`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "9988e282",
   "metadata": {},
   "outputs": [],
   "source": [
    "def highlight_max(s, props=''):\n",
    "    return np.where(s == np.nanmax(s.values), props, '')\n",
    "\n",
    "def highlight_second_max(s, props=''):\n",
    "    second_max = np.sort(s.values)[-2]\n",
    "    return np.where(s == second_max, props, '')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "74ec01b4",
   "metadata": {},
   "source": [
    "# Semantic types"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "409b153d",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Semantic Type</th>\n",
       "      <th>Frequency</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>Medical Device</td>\n",
       "      <td>685</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>Enzyme</td>\n",
       "      <td>734</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Manufactured Object</td>\n",
       "      <td>743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>Laboratory Procedure</td>\n",
       "      <td>827</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Diagnostic Procedure</td>\n",
       "      <td>956</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Gene or Genome</td>\n",
       "      <td>1032</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Spatial Concept</td>\n",
       "      <td>1105</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Research Activity</td>\n",
       "      <td>1108</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Hormone</td>\n",
       "      <td>1109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Organic Chemical</td>\n",
       "      <td>1132</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Activity</td>\n",
       "      <td>1209</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Conceptual Entity</td>\n",
       "      <td>1242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Population Group</td>\n",
       "      <td>1332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Health Care Activity</td>\n",
       "      <td>1565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Therapeutic or Preventive Procedure</td>\n",
       "      <td>1933</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Amino Acid, Peptide, or Protein</td>\n",
       "      <td>2016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Temporal Concept</td>\n",
       "      <td>2111</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Idea or Concept</td>\n",
       "      <td>2516</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Pharmacologic Substance</td>\n",
       "      <td>2592</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Disease or Syndrome</td>\n",
       "      <td>3113</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Intellectual Product</td>\n",
       "      <td>5161</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Quantitative Concept</td>\n",
       "      <td>5397</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Functional Concept</td>\n",
       "      <td>5686</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Finding</td>\n",
       "      <td>5940</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Qualitative Concept</td>\n",
       "      <td>6306</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                          Semantic Type  Frequency\n",
       "24                       Medical Device        685\n",
       "23                               Enzyme        734\n",
       "22                  Manufactured Object        743\n",
       "21                 Laboratory Procedure        827\n",
       "20                 Diagnostic Procedure        956\n",
       "19                       Gene or Genome       1032\n",
       "18                      Spatial Concept       1105\n",
       "17                    Research Activity       1108\n",
       "16                              Hormone       1109\n",
       "15                     Organic Chemical       1132\n",
       "14                             Activity       1209\n",
       "13                    Conceptual Entity       1242\n",
       "12                     Population Group       1332\n",
       "11                 Health Care Activity       1565\n",
       "10  Therapeutic or Preventive Procedure       1933\n",
       "9       Amino Acid, Peptide, or Protein       2016\n",
       "8                      Temporal Concept       2111\n",
       "7                       Idea or Concept       2516\n",
       "6               Pharmacologic Substance       2592\n",
       "5                   Disease or Syndrome       3113\n",
       "4                  Intellectual Product       5161\n",
       "3                  Quantitative Concept       5397\n",
       "2                    Functional Concept       5686\n",
       "1                               Finding       5940\n",
       "0                   Qualitative Concept       6306"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "semantic_df = pd.read_csv(CSV_FOLDER / 'guideline_semantic_counts.csv', index_col=0)\n",
    "semantic_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "202fbd3d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_df = semantic_df.sort_values('Frequency')\n",
    "# plot_df.columns = ['Disease Subgroup', 'Source', 'Coverage']\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15, 20))\n",
    "sns.barplot(x=\"Frequency\", y=\"Semantic Type\", #hue=\"Source\",\n",
    "            ax=ax,\n",
    "            data=plot_df, color='lightblue'#palette=\"Pastel1\"\n",
    "           )\n",
    "\n",
    "ax.set_ylabel(None)\n",
    "ax.set_xlabel('Coverage', fontsize=15)\n",
    "#ax.legend(title='Source', fontsize=15, title_fontsize=15)\n",
    "ax.tick_params(axis='y', which='major', labelsize=15)\n",
    "ax.invert_yaxis()\n",
    "ax.xaxis.grid(True)\n",
    "\n",
    "fig.savefig('../images/semantic_type_count.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4899c840",
   "metadata": {},
   "source": [
    "# Disease coverages"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ae42932c",
   "metadata": {},
   "outputs": [],
   "source": [
    "coverage_df = pd.read_csv(CSV_FOLDER / 'guideline_question_disease_counts.csv', index_col=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6bf4e90a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_df = (coverage_df.set_index('MULTI CCS LVL 1')\n",
    "           .stack()\n",
    "           .to_frame()\n",
    "           .sort_values(by=[0])\n",
    "           .reset_index())\n",
    "plot_df.columns = ['Disease Subgroup', 'Source', 'Coverage']\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15, 20))\n",
    "sns.barplot(x=\"Coverage\", y=\"Disease Subgroup\", hue=\"Source\", ax=ax,\n",
    "            data=plot_df, palette=\"Pastel1\")\n",
    "\n",
    "ax.set_ylabel(None)\n",
    "ax.set_xlabel('Coverage', fontsize=15)\n",
    "ax.legend(title='Source', fontsize=15, title_fontsize=15)\n",
    "ax.tick_params(axis='y', which='major', labelsize=15)\n",
    "ax.xaxis.grid(True)\n",
    "\n",
    "fig.savefig('../images/subgroup_disease_coverage.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "65b59ec0",
   "metadata": {},
   "source": [
    "# Drugs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a2b0ae98",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['model', 'setting', 'question', 'grouping code', 'bleu', 'f1_cum', 'precision_cum', 'P@1', 'P@5', 'recall', 'map', 'f1', 'bleu_cum', 'recall_cum']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>setting</th>\n",
       "      <th>question</th>\n",
       "      <th>grouping code</th>\n",
       "      <th>bleu</th>\n",
       "      <th>f1_cum</th>\n",
       "      <th>precision_cum</th>\n",
       "      <th>P@1</th>\n",
       "      <th>P@5</th>\n",
       "      <th>recall</th>\n",
       "      <th>map</th>\n",
       "      <th>f1</th>\n",
       "      <th>bleu_cum</th>\n",
       "      <th>recall_cum</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BERT</td>\n",
       "      <td>Setting 1</td>\n",
       "      <td>What is known about Biguanides (Metformin) drugs</td>\n",
       "      <td>Antidiabetic drug</td>\n",
       "      <td>0.000495</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Setting 1</td>\n",
       "      <td>What is known about Biguanides (Metformin) drugs</td>\n",
       "      <td>Antidiabetic drug</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[0.008872651356993737, 0.02380952380952381, 0....</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BERT</td>\n",
       "      <td>Setting 2 (Conf Score, Drug Overlap)</td>\n",
       "      <td>What is known about Biguanides (Metformin) drugs</td>\n",
       "      <td>Antidiabetic drug</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[0.8536585365853658, 0.7671957671957672, 0.828...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>BERT</td>\n",
       "      <td>Setting 3</td>\n",
       "      <td>What is known about Biguanides (Metformin) drugs</td>\n",
       "      <td>Antidiabetic drug</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.982456</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>BioClinicalBERT-ADR</td>\n",
       "      <td>Setting 2 (Drug Overlap, Conf Score)</td>\n",
       "      <td>What is known about Biguanides (Metformin) drugs</td>\n",
       "      <td>Antidiabetic drug</td>\n",
       "      <td>0.014803</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 model                               setting  \\\n",
       "0                 BERT                             Setting 1   \n",
       "1              SciBERT                             Setting 1   \n",
       "2                 BERT  Setting 2 (Conf Score, Drug Overlap)   \n",
       "3                 BERT                             Setting 3   \n",
       "4  BioClinicalBERT-ADR  Setting 2 (Drug Overlap, Conf Score)   \n",
       "\n",
       "                                           question      grouping code  \\\n",
       "0  What is known about Biguanides (Metformin) drugs  Antidiabetic drug   \n",
       "1  What is known about Biguanides (Metformin) drugs  Antidiabetic drug   \n",
       "2  What is known about Biguanides (Metformin) drugs  Antidiabetic drug   \n",
       "3  What is known about Biguanides (Metformin) drugs  Antidiabetic drug   \n",
       "4  What is known about Biguanides (Metformin) drugs  Antidiabetic drug   \n",
       "\n",
       "       bleu                                             f1_cum  \\\n",
       "0  0.000495                                                NaN   \n",
       "1       NaN  [0.008872651356993737, 0.02380952380952381, 0....   \n",
       "2       NaN                                                NaN   \n",
       "3       NaN                                                NaN   \n",
       "4  0.014803                                                NaN   \n",
       "\n",
       "                                       precision_cum       P@1  P@5  recall  \\\n",
       "0                                                NaN       NaN  NaN     NaN   \n",
       "1                                                NaN       NaN  NaN     NaN   \n",
       "2  [0.8536585365853658, 0.7671957671957672, 0.828...       NaN  NaN     NaN   \n",
       "3                                                NaN  0.982456  NaN     NaN   \n",
       "4                                                NaN       NaN  NaN     NaN   \n",
       "\n",
       "   map  f1 bleu_cum recall_cum  \n",
       "0  NaN NaN      NaN        NaN  \n",
       "1  NaN NaN      NaN        NaN  \n",
       "2  NaN NaN      NaN        NaN  \n",
       "3  NaN NaN      NaN        NaN  \n",
       "4  NaN NaN      NaN        NaN  "
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "drug_df = pd.read_csv(CSV_FOLDER / 'all_drug_settings_row_format.csv', index_col=0)\n",
    "print(list(drug_df.columns))\n",
    "drug_df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "3eeee0e8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>bleu</th>\n",
       "      <th>P@1</th>\n",
       "      <th>P@5</th>\n",
       "      <th>map</th>\n",
       "      <th>f1</th>\n",
       "      <th>recall</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BERT</th>\n",
       "      <td>0.100405</td>\n",
       "      <td>0.910256</td>\n",
       "      <td>0.751162</td>\n",
       "      <td>0.756533</td>\n",
       "      <td>0.253779</td>\n",
       "      <td>0.206404</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioBERT</th>\n",
       "      <td>0.099938</td>\n",
       "      <td>0.725771</td>\n",
       "      <td>0.642678</td>\n",
       "      <td>0.635167</td>\n",
       "      <td>0.231014</td>\n",
       "      <td>0.192442</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioBERT-BioASQ</th>\n",
       "      <td>0.081349</td>\n",
       "      <td>0.708354</td>\n",
       "      <td>0.693917</td>\n",
       "      <td>0.703717</td>\n",
       "      <td>0.222167</td>\n",
       "      <td>0.162334</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioClinicalBERT-ADR</th>\n",
       "      <td>0.074507</td>\n",
       "      <td>0.593474</td>\n",
       "      <td>0.614452</td>\n",
       "      <td>0.596583</td>\n",
       "      <td>0.192184</td>\n",
       "      <td>0.146059</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SciBERT</th>\n",
       "      <td>0.120872</td>\n",
       "      <td>0.946564</td>\n",
       "      <td>0.756831</td>\n",
       "      <td>0.772030</td>\n",
       "      <td>0.281105</td>\n",
       "      <td>0.228047</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                         bleu       P@1       P@5       map        f1  \\\n",
       "model                                                                   \n",
       "BERT                 0.100405  0.910256  0.751162  0.756533  0.253779   \n",
       "BioBERT              0.099938  0.725771  0.642678  0.635167  0.231014   \n",
       "BioBERT-BioASQ       0.081349  0.708354  0.693917  0.703717  0.222167   \n",
       "BioClinicalBERT-ADR  0.074507  0.593474  0.614452  0.596583  0.192184   \n",
       "SciBERT              0.120872  0.946564  0.756831  0.772030  0.281105   \n",
       "\n",
       "                       recall  \n",
       "model                          \n",
       "BERT                 0.206404  \n",
       "BioBERT              0.192442  \n",
       "BioBERT-BioASQ       0.162334  \n",
       "BioClinicalBERT-ADR  0.146059  \n",
       "SciBERT              0.228047  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_cols = ['bleu', 'P@1', 'P@5', 'map', 'f1', 'recall']\n",
    "\n",
    "drug_model_perf = drug_df.query(\n",
    "    \"setting == 'Setting 1'\"\n",
    "    ).groupby(\n",
    "    ['model']\n",
    "    )[result_cols].mean()\n",
    "    #.agg(['mean', 'std'])\n",
    "\n",
    "drug_model_perf.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "9eaa876d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>bleu</th>\n",
       "      <th>P@1</th>\n",
       "      <th>P@5</th>\n",
       "      <th>map</th>\n",
       "      <th>f1</th>\n",
       "      <th>recall</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>knowledge agumented BERT</th>\n",
       "      <td>0.098642</td>\n",
       "      <td>0.900347</td>\n",
       "      <td>0.862943</td>\n",
       "      <td>0.820950</td>\n",
       "      <td>0.280994</td>\n",
       "      <td>0.213040</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>knowledge agumented BioBERT</th>\n",
       "      <td>0.083077</td>\n",
       "      <td>0.801831</td>\n",
       "      <td>0.704324</td>\n",
       "      <td>0.719528</td>\n",
       "      <td>0.234289</td>\n",
       "      <td>0.170146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>knowledge agumented BioBERT-BioASQ</th>\n",
       "      <td>0.117472</td>\n",
       "      <td>0.711306</td>\n",
       "      <td>0.724570</td>\n",
       "      <td>0.716140</td>\n",
       "      <td>0.272268</td>\n",
       "      <td>0.221227</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>knowledge agumented BioClinicalBERT-ADR</th>\n",
       "      <td>0.084673</td>\n",
       "      <td>0.597668</td>\n",
       "      <td>0.594898</td>\n",
       "      <td>0.587021</td>\n",
       "      <td>0.198860</td>\n",
       "      <td>0.152218</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>knowledge agumented SciBERT</th>\n",
       "      <td>0.128122</td>\n",
       "      <td>0.911618</td>\n",
       "      <td>0.823404</td>\n",
       "      <td>0.793705</td>\n",
       "      <td>0.298131</td>\n",
       "      <td>0.232483</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                             bleu       P@1       P@5  \\\n",
       "model                                                                   \n",
       "knowledge agumented BERT                 0.098642  0.900347  0.862943   \n",
       "knowledge agumented BioBERT              0.083077  0.801831  0.704324   \n",
       "knowledge agumented BioBERT-BioASQ       0.117472  0.711306  0.724570   \n",
       "knowledge agumented BioClinicalBERT-ADR  0.084673  0.597668  0.594898   \n",
       "knowledge agumented SciBERT              0.128122  0.911618  0.823404   \n",
       "\n",
       "                                              map        f1    recall  \n",
       "model                                                                  \n",
       "knowledge agumented BERT                 0.820950  0.280994  0.213040  \n",
       "knowledge agumented BioBERT              0.719528  0.234289  0.170146  \n",
       "knowledge agumented BioBERT-BioASQ       0.716140  0.272268  0.221227  \n",
       "knowledge agumented BioClinicalBERT-ADR  0.587021  0.198860  0.152218  \n",
       "knowledge agumented SciBERT              0.793705  0.298131  0.232483  "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "drug_knowledge_perf = (drug_df\n",
    "                      .query(\"setting != 'Setting 1'\")\\\n",
    "                      .groupby(\n",
    "                      ['model', 'setting'] , \n",
    "                     )[result_cols].mean()\n",
    "                     #.agg(['mean', 'std']\n",
    "                     ).reset_index()\n",
    "\n",
    "# For each group (model), finding the best setting\n",
    "idx = (drug_knowledge_perf.groupby(['model'])['map'].transform(max) \n",
    "       == drug_knowledge_perf['map'])\n",
    "\n",
    "drug_knowledge_perf = drug_knowledge_perf[idx]\n",
    "\n",
    "drug_knowledge_perf['model'] = drug_knowledge_perf.model + '-KA'\n",
    "drug_knowledge_perf.drop('setting', axis=1, inplace=True)\n",
    "\n",
    "drug_knowledge_perf.set_index('model', inplace=True)\n",
    "drug_knowledge_perf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "655fab2d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lrrrrrr}\n",
      "{} & {bleu} & {P@1} & {P@5} & {map} & {f1} & {recall} \\\\\n",
      "{model} & {} & {} & {} & {} & {} & {} \\\\\n",
      "BERT & 0.100 & 0.910 & 0.751 & 0.757 & 0.254 & 0.206 \\\\\n",
      "BioBERT & 0.100 & 0.726 & 0.643 & 0.635 & 0.231 & 0.192 \\\\\n",
      "BioBERT-BioASQ & 0.081 & 0.708 & 0.694 & 0.704 & 0.222 & 0.162 \\\\\n",
      "BioClinicalBERT-ADR & 0.075 & 0.593 & 0.614 & 0.597 & 0.192 & 0.146 \\\\\n",
      "SciBERT & \\color{blue} 0.121 & \\color{green} 0.947 & 0.757 & 0.772 & \\color{blue} 0.281 & \\color{blue} 0.228 \\\\\n",
      "knowledge agumented BERT & 0.099 & 0.900 & \\color{green} 0.863 & \\color{green} 0.821 & \\color{blue} 0.281 & 0.213 \\\\\n",
      "knowledge agumented BioBERT & 0.083 & 0.802 & 0.704 & 0.720 & 0.234 & 0.170 \\\\\n",
      "knowledge agumented BioBERT-BioASQ & 0.117 & 0.711 & 0.725 & 0.716 & 0.272 & 0.221 \\\\\n",
      "knowledge agumented BioClinicalBERT-ADR & 0.085 & 0.598 & 0.595 & 0.587 & 0.199 & 0.152 \\\\\n",
      "knowledge agumented SciBERT & \\color{green} 0.128 & \\color{blue} 0.912 & \\color{blue} 0.823 & \\color{blue} 0.794 & \\color{green} 0.298 & \\color{green} 0.232 \\\\\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "drug_perf = pd.concat((drug_model_perf, drug_knowledge_perf), axis=0)\n",
    "\n",
    "tb_styler = drug_perf.round(3).style.apply(highlight_max, props='color:{green}', axis=0)\\\n",
    "                              .apply(highlight_second_max, props='color:{blue}', axis=0)\n",
    "\n",
    "tb_styler.format('{:0.3f}') \n",
    "                                    \n",
    "print(tb_styler.to_latex())\n",
    "\n",
    "with open('../tex/tb_drug_performance_summary.tex', 'w') as fOut:\n",
    "    fOut.write(tb_styler.to_latex(hrules=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "614c21dd",
   "metadata": {},
   "source": [
    "# Diseases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "16689258",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['model', 'setting', 'question', 'grouping code', 'bleu_cum', 'precision_cum', 'recall_cum', 'f1_cum', 'P@1', 'P@5', 'bleu', 'map', 'f1', 'recall']\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>setting</th>\n",
       "      <th>question</th>\n",
       "      <th>grouping code</th>\n",
       "      <th>bleu_cum</th>\n",
       "      <th>precision_cum</th>\n",
       "      <th>recall_cum</th>\n",
       "      <th>f1_cum</th>\n",
       "      <th>P@1</th>\n",
       "      <th>P@5</th>\n",
       "      <th>bleu</th>\n",
       "      <th>map</th>\n",
       "      <th>f1</th>\n",
       "      <th>recall</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BioBERT-BioASQ</td>\n",
       "      <td>Setting 5 (Conf Score, More Ancestors, Fewer H...</td>\n",
       "      <td>Abdominal Hernia</td>\n",
       "      <td>Diseases of the digestive system</td>\n",
       "      <td>[0.04547005253496859, 0.2958579881656805, 0.27...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BERT</td>\n",
       "      <td>Setting 5 (More Ancestors, Fewer Hops, Conf Sc...</td>\n",
       "      <td>Abdominal Hernia</td>\n",
       "      <td>Diseases of the digestive system</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[0.34782608695652173, 0.2709677419354839, 0.20...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Setting 2 (Conf Score, Disease Overlap)</td>\n",
       "      <td>Abdominal Hernia</td>\n",
       "      <td>Diseases of the digestive system</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[0.27722772277227725, 0.2585034013605442, 0.20...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>BioClinicalBERT-ADR</td>\n",
       "      <td>Setting 2 (Disease Overlap, Conf Score)</td>\n",
       "      <td>Abdominal Hernia</td>\n",
       "      <td>Diseases of the digestive system</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>[0.42657342657342656, 0.5244755244755245, 0.53...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>BioBERT-BioASQ</td>\n",
       "      <td>Setting 2 (Conf Score, Disease Overlap)</td>\n",
       "      <td>Abdominal Hernia</td>\n",
       "      <td>Diseases of the digestive system</td>\n",
       "      <td>[0.0018054918351503536, 0.32608919057401387, 0...</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 model                                            setting  \\\n",
       "0       BioBERT-BioASQ  Setting 5 (Conf Score, More Ancestors, Fewer H...   \n",
       "1                 BERT  Setting 5 (More Ancestors, Fewer Hops, Conf Sc...   \n",
       "2              SciBERT            Setting 2 (Conf Score, Disease Overlap)   \n",
       "3  BioClinicalBERT-ADR            Setting 2 (Disease Overlap, Conf Score)   \n",
       "4       BioBERT-BioASQ            Setting 2 (Conf Score, Disease Overlap)   \n",
       "\n",
       "           question                     grouping code  \\\n",
       "0  Abdominal Hernia  Diseases of the digestive system   \n",
       "1  Abdominal Hernia  Diseases of the digestive system   \n",
       "2  Abdominal Hernia  Diseases of the digestive system   \n",
       "3  Abdominal Hernia  Diseases of the digestive system   \n",
       "4  Abdominal Hernia  Diseases of the digestive system   \n",
       "\n",
       "                                            bleu_cum  \\\n",
       "0  [0.04547005253496859, 0.2958579881656805, 0.27...   \n",
       "1                                                NaN   \n",
       "2                                                NaN   \n",
       "3                                                NaN   \n",
       "4  [0.0018054918351503536, 0.32608919057401387, 0...   \n",
       "\n",
       "                                       precision_cum  \\\n",
       "0                                                NaN   \n",
       "1  [0.34782608695652173, 0.2709677419354839, 0.20...   \n",
       "2  [0.27722772277227725, 0.2585034013605442, 0.20...   \n",
       "3                                                NaN   \n",
       "4                                                NaN   \n",
       "\n",
       "                                          recall_cum f1_cum  P@1  P@5  bleu  \\\n",
       "0                                                NaN    NaN  NaN  NaN   NaN   \n",
       "1                                                NaN    NaN  NaN  NaN   NaN   \n",
       "2                                                NaN    NaN  NaN  NaN   NaN   \n",
       "3  [0.42657342657342656, 0.5244755244755245, 0.53...    NaN  NaN  NaN   NaN   \n",
       "4                                                NaN    NaN  NaN  NaN   NaN   \n",
       "\n",
       "   map  f1  recall  \n",
       "0  NaN NaN     NaN  \n",
       "1  NaN NaN     NaN  \n",
       "2  NaN NaN     NaN  \n",
       "3  NaN NaN     NaN  \n",
       "4  NaN NaN     NaN  "
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disease_df = pd.read_csv(CSV_FOLDER / 'all_disease_settings_row_format.csv', index_col=0)\n",
    "print(list(disease_df.columns))\n",
    "disease_df.head()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "325f1c48",
   "metadata": {},
   "source": [
    "## Native Models"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36ceac8d",
   "metadata": {},
   "source": [
    "### Overall Performance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "c502d303",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lrrrrrr}\n",
      "{} & {bleu} & {P@1} & {P@5} & {map} & {f1} & {recall} \\\\\n",
      "{model} & {} & {} & {} & {} & {} & {} \\\\\n",
      "BERT & 0.117 & \\color{green} 0.468 & \\color{green} 0.382 & \\color{green} 0.390 & 0.213 & 0.241 \\\\\n",
      "BioBERT & 0.116 & 0.431 & 0.339 & 0.346 & 0.200 & 0.238 \\\\\n",
      "BioBERT-BioASQ & \\color{blue} 0.132 & 0.383 & 0.329 & 0.332 & \\color{blue} 0.217 & \\color{blue} 0.281 \\\\\n",
      "BioClinicalBERT-ADR & 0.125 & 0.368 & 0.317 & 0.316 & 0.205 & 0.259 \\\\\n",
      "SciBERT & \\color{green} 0.165 & \\color{blue} 0.461 & \\color{blue} 0.349 & \\color{blue} 0.364 & \\color{green} 0.261 & \\color{green} 0.354 \\\\\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "result_cols = ['bleu', 'P@1', 'P@5', 'map', 'f1', 'recall']\n",
    "\n",
    "dis_model_perf = disease_df.query(\n",
    "    \"setting == 'Setting 1'\"\n",
    "    ).groupby(\n",
    "    ['model']\n",
    "    )[result_cols].mean()\n",
    "    #.agg(['mean', 'std'])\n",
    "\n",
    "tb_styler = dis_model_perf.round(3).style.apply(highlight_max, props='color:{green}', axis=0)\\\n",
    "                             .apply(highlight_second_max, props='color:{blue}', axis=0)\n",
    "\n",
    "tb_styler.format('{:0.3f}') \n",
    "                                    \n",
    "print(tb_styler.to_latex())\n",
    "\n",
    "with open('../tex/tb_model_performance_summary.tex', 'w') as fOut:\n",
    "    fOut.write(tb_styler.to_latex(hrules=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f000d1ea",
   "metadata": {},
   "source": [
    "### Plotting Model performance vs group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "bfee8615",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_df = disease_df.query(\"setting == 'Setting 1'\").copy()\n",
    "plot_df['grouping code'] = plot_df['grouping code'].astype('category')\n",
    "plot_df['group_label'] = plot_df['grouping code'].cat.codes.values\n",
    "# plot_df.head()\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15, 20))\n",
    "sns.boxplot(x=\"map\", y=\"grouping code\", hue=\"model\", ax=ax,\n",
    "            data=plot_df, palette=\"Pastel1\")\n",
    "ax.set_ylabel(None)\n",
    "ax.set_xlabel('MAP', fontsize=15)\n",
    "ax.legend(title='Models', fontsize=15, title_fontsize=15)\n",
    "ax.tick_params(axis='y', which='major', labelsize=15)\n",
    "ax.xaxis.grid(True)\n",
    "\n",
    "fig.savefig('../images/model_subgroup.pdf', bbox_inches='tight')\n",
    "#ax.set_xlabel(plot_df['grouping code'].cat.categories)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4b617813",
   "metadata": {},
   "source": [
    "### SciBERT vs BERT for diseases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "a72d5c3b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>BERT</th>\n",
       "      <th>SciBERT</th>\n",
       "      <th>residuals</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>grouping code</th>\n",
       "      <th>question</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"2\" valign=\"top\">Diseases of the blood and blood-forming organs</th>\n",
       "      <th>Deficiency and other anemia</th>\n",
       "      <td>0.564175</td>\n",
       "      <td>0.534316</td>\n",
       "      <td>0.029859</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Diseases of white blood cells</th>\n",
       "      <td>0.150494</td>\n",
       "      <td>0.112155</td>\n",
       "      <td>0.038339</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"3\" valign=\"top\">Diseases of the circulatory system</th>\n",
       "      <th>Acute myocardial infarction</th>\n",
       "      <td>0.489282</td>\n",
       "      <td>0.458762</td>\n",
       "      <td>0.030519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Aortic and peripheral arterial embolism or thrombosis</th>\n",
       "      <td>0.659326</td>\n",
       "      <td>0.700638</td>\n",
       "      <td>-0.041312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Congestive heart failure; nonhypertensive</th>\n",
       "      <td>0.597270</td>\n",
       "      <td>0.666566</td>\n",
       "      <td>-0.069296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">Symptoms; signs; and ill-defined conditions and factors influencing health status</th>\n",
       "      <th>Gangrene</th>\n",
       "      <td>0.341622</td>\n",
       "      <td>0.330746</td>\n",
       "      <td>0.010876</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Nausea and vomiting</th>\n",
       "      <td>0.422271</td>\n",
       "      <td>0.433383</td>\n",
       "      <td>-0.011112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Shock</th>\n",
       "      <td>0.265141</td>\n",
       "      <td>0.299031</td>\n",
       "      <td>-0.033890</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Symptoms; signs; and ill-defined conditions and factors influencing health status</th>\n",
       "      <td>0.359975</td>\n",
       "      <td>0.356338</td>\n",
       "      <td>0.003637</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Syncope</th>\n",
       "      <td>0.450309</td>\n",
       "      <td>0.317936</td>\n",
       "      <td>0.132373</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>71 rows × 3 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "model                                                                                                      BERT  \\\n",
       "grouping code                                      question                                                       \n",
       "Diseases of the blood and blood-forming organs     Deficiency and other anemia                         0.564175   \n",
       "                                                   Diseases of white blood cells                       0.150494   \n",
       "Diseases of the circulatory system                 Acute myocardial infarction                         0.489282   \n",
       "                                                   Aortic and peripheral arterial embolism or thro...  0.659326   \n",
       "                                                   Congestive heart failure; nonhypertensive           0.597270   \n",
       "...                                                                                                         ...   \n",
       "Symptoms; signs; and ill-defined conditions and... Gangrene                                            0.341622   \n",
       "                                                   Nausea and vomiting                                 0.422271   \n",
       "                                                   Shock                                               0.265141   \n",
       "                                                   Symptoms; signs; and ill-defined conditions and...  0.359975   \n",
       "                                                   Syncope                                             0.450309   \n",
       "\n",
       "model                                                                                                   SciBERT  \\\n",
       "grouping code                                      question                                                       \n",
       "Diseases of the blood and blood-forming organs     Deficiency and other anemia                         0.534316   \n",
       "                                                   Diseases of white blood cells                       0.112155   \n",
       "Diseases of the circulatory system                 Acute myocardial infarction                         0.458762   \n",
       "                                                   Aortic and peripheral arterial embolism or thro...  0.700638   \n",
       "                                                   Congestive heart failure; nonhypertensive           0.666566   \n",
       "...                                                                                                         ...   \n",
       "Symptoms; signs; and ill-defined conditions and... Gangrene                                            0.330746   \n",
       "                                                   Nausea and vomiting                                 0.433383   \n",
       "                                                   Shock                                               0.299031   \n",
       "                                                   Symptoms; signs; and ill-defined conditions and...  0.356338   \n",
       "                                                   Syncope                                             0.317936   \n",
       "\n",
       "model                                                                                                  residuals  \n",
       "grouping code                                      question                                                       \n",
       "Diseases of the blood and blood-forming organs     Deficiency and other anemia                          0.029859  \n",
       "                                                   Diseases of white blood cells                        0.038339  \n",
       "Diseases of the circulatory system                 Acute myocardial infarction                          0.030519  \n",
       "                                                   Aortic and peripheral arterial embolism or thro...  -0.041312  \n",
       "                                                   Congestive heart failure; nonhypertensive           -0.069296  \n",
       "...                                                                                                          ...  \n",
       "Symptoms; signs; and ill-defined conditions and... Gangrene                                             0.010876  \n",
       "                                                   Nausea and vomiting                                 -0.011112  \n",
       "                                                   Shock                                               -0.033890  \n",
       "                                                   Symptoms; signs; and ill-defined conditions and...   0.003637  \n",
       "                                                   Syncope                                              0.132373  \n",
       "\n",
       "[71 rows x 3 columns]"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dis_comp_model_perf = disease_df.query(\"setting == 'Setting 1'\").copy()\n",
    "dis_comp_model_perf = (dis_comp_model_perf[dis_comp_model_perf.model.isin(['SciBERT', 'BERT'])]\n",
    "                       .groupby(['model', 'question', 'grouping code'])\n",
    "                       ['map'].max()\n",
    "                       .to_frame()\n",
    "                       .reset_index()\n",
    "                       .pivot(index=['grouping code', 'question'],\n",
    "                          columns='model',\n",
    "                          values='map'\n",
    "                         )\n",
    "                      )\n",
    "dis_comp_model_perf['residuals'] = dis_comp_model_perf['BERT'] - dis_comp_model_perf['SciBERT']\n",
    "dis_comp_model_perf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "2d8af025",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'Diseases of the blood and blood-forming organs': 'orange',\n",
       " 'Diseases of the circulatory system': 'yellow',\n",
       " 'Diseases of the digestive system': 'orange',\n",
       " 'Diseases of the genitourinary system': 'yellow',\n",
       " 'Diseases of the musculoskeletal system and connective tissue': 'orange',\n",
       " 'Diseases of the nervous system and sense organs': 'orange',\n",
       " 'Diseases of the respiratory system': 'yellow',\n",
       " 'Diseases of the skin and subcutaneous tissue': 'orange',\n",
       " 'Endocrine; nutritional; and metabolic diseases and immunity disorders': 'orange',\n",
       " 'Infectious and parasitic diseases': 'orange',\n",
       " 'Injury and poisoning': 'orange',\n",
       " 'Mental Illness': 'yellow',\n",
       " 'Neoplasms': 'orange',\n",
       " 'Symptoms; signs; and ill-defined conditions and factors influencing health status': 'orange'}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "color_df = dis_comp_model_perf.reset_index().groupby('grouping code').residuals.median().to_frame()\n",
    "color_df['color'] = color_df.residuals.apply(lambda x: 'orange' if x > 0 else 'yellow')\n",
    "color_df.color.to_dict()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "6d1ffcb1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_df = dis_comp_model_perf.reset_index()\n",
    "plot_df['grouping code'] = plot_df['grouping code'].astype('category')\n",
    "plot_df['group_label'] = plot_df['grouping code'].cat.codes.values\n",
    "# plot_df.head()\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15, 20))\n",
    "sns.boxplot(x=\"residuals\", y=\"grouping code\", #hue=\"setting\",\n",
    "            ax=ax,\n",
    "            data=plot_df, \n",
    "            palette=color_df.color.to_dict(),  #pastel \n",
    "            showfliers = False)\n",
    "ax.set_ylabel(None)\n",
    "ax.axvline(0)\n",
    "ax.set_xlabel('Residual of MAP', fontsize=15)\n",
    "#ax.legend(title='Knowledge Augmentation', fontsize=15, title_fontsize=15, bbox_to_anchor=[0.6, 0.9])\n",
    "ax.tick_params(axis='y', which='major', labelsize=15)\n",
    "ax.xaxis.grid(True)\n",
    "\n",
    "fig.savefig('../images/scibert-bert-boxplot.pdf', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9d55da47",
   "metadata": {},
   "source": [
    "### model performance with standard deviation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "586aaaeb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"6\" halign=\"left\">Output</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>bleu</th>\n",
       "      <th>P@1</th>\n",
       "      <th>P@5</th>\n",
       "      <th>map</th>\n",
       "      <th>f1</th>\n",
       "      <th>recall</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>model</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>BERT</th>\n",
       "      <td>0.117 $\\pm$ (0.079)</td>\n",
       "      <td>0.468 $\\pm$ (0.227)</td>\n",
       "      <td>0.382 $\\pm$ (0.21)</td>\n",
       "      <td>0.39 $\\pm$ (0.197)</td>\n",
       "      <td>0.213 $\\pm$ (0.077)</td>\n",
       "      <td>0.241 $\\pm$ (0.171)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioBERT</th>\n",
       "      <td>0.116 $\\pm$ (0.059)</td>\n",
       "      <td>0.431 $\\pm$ (0.169)</td>\n",
       "      <td>0.339 $\\pm$ (0.2)</td>\n",
       "      <td>0.346 $\\pm$ (0.182)</td>\n",
       "      <td>0.2 $\\pm$ (0.056)</td>\n",
       "      <td>0.238 $\\pm$ (0.152)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioBERT-BioASQ</th>\n",
       "      <td>0.132 $\\pm$ (0.073)</td>\n",
       "      <td>0.383 $\\pm$ (0.193)</td>\n",
       "      <td>0.329 $\\pm$ (0.204)</td>\n",
       "      <td>0.332 $\\pm$ (0.194)</td>\n",
       "      <td>0.217 $\\pm$ (0.068)</td>\n",
       "      <td>0.281 $\\pm$ (0.163)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BioClinicalBERT-ADR</th>\n",
       "      <td>0.125 $\\pm$ (0.061)</td>\n",
       "      <td>0.368 $\\pm$ (0.182)</td>\n",
       "      <td>0.317 $\\pm$ (0.201)</td>\n",
       "      <td>0.316 $\\pm$ (0.184)</td>\n",
       "      <td>0.205 $\\pm$ (0.056)</td>\n",
       "      <td>0.259 $\\pm$ (0.149)</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>SciBERT</th>\n",
       "      <td>0.165 $\\pm$ (0.082)</td>\n",
       "      <td>0.461 $\\pm$ (0.23)</td>\n",
       "      <td>0.349 $\\pm$ (0.218)</td>\n",
       "      <td>0.364 $\\pm$ (0.203)</td>\n",
       "      <td>0.261 $\\pm$ (0.081)</td>\n",
       "      <td>0.354 $\\pm$ (0.182)</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                  Output                       \\\n",
       "                                    bleu                  P@1   \n",
       "model                                                           \n",
       "BERT                 0.117 $\\pm$ (0.079)  0.468 $\\pm$ (0.227)   \n",
       "BioBERT              0.116 $\\pm$ (0.059)  0.431 $\\pm$ (0.169)   \n",
       "BioBERT-BioASQ       0.132 $\\pm$ (0.073)  0.383 $\\pm$ (0.193)   \n",
       "BioClinicalBERT-ADR  0.125 $\\pm$ (0.061)  0.368 $\\pm$ (0.182)   \n",
       "SciBERT              0.165 $\\pm$ (0.082)   0.461 $\\pm$ (0.23)   \n",
       "\n",
       "                                                               \\\n",
       "                                     P@5                  map   \n",
       "model                                                           \n",
       "BERT                  0.382 $\\pm$ (0.21)   0.39 $\\pm$ (0.197)   \n",
       "BioBERT                0.339 $\\pm$ (0.2)  0.346 $\\pm$ (0.182)   \n",
       "BioBERT-BioASQ       0.329 $\\pm$ (0.204)  0.332 $\\pm$ (0.194)   \n",
       "BioClinicalBERT-ADR  0.317 $\\pm$ (0.201)  0.316 $\\pm$ (0.184)   \n",
       "SciBERT              0.349 $\\pm$ (0.218)  0.364 $\\pm$ (0.203)   \n",
       "\n",
       "                                                               \n",
       "                                      f1               recall  \n",
       "model                                                          \n",
       "BERT                 0.213 $\\pm$ (0.077)  0.241 $\\pm$ (0.171)  \n",
       "BioBERT                0.2 $\\pm$ (0.056)  0.238 $\\pm$ (0.152)  \n",
       "BioBERT-BioASQ       0.217 $\\pm$ (0.068)  0.281 $\\pm$ (0.163)  \n",
       "BioClinicalBERT-ADR  0.205 $\\pm$ (0.056)  0.259 $\\pm$ (0.149)  \n",
       "SciBERT              0.261 $\\pm$ (0.081)  0.354 $\\pm$ (0.182)  "
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dis_subgroup_model_perf = disease_df.query(\n",
    "    \"setting == 'Setting 1'\"\n",
    "    ).groupby(\n",
    "    ['model']\n",
    "    )[result_cols].agg(['mean', 'std'])\n",
    "    \n",
    "for col in result_cols:\n",
    "    dis_subgroup_model_perf[('Output', col)] = (dis_subgroup_model_perf[(col, 'mean')].round(3).astype(str) \n",
    "                                                + ' $\\pm$ (' \n",
    "                                                + dis_subgroup_model_perf[(col, 'std')].round(3).astype(str) \n",
    "                                                + ')'\n",
    "                                               )\n",
    "dis_subgroup_model_perf.loc[:, pd.IndexSlice['Output', :]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0c18a2a4",
   "metadata": {},
   "source": [
    "## Knowledge Augmented Models"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d99181a1",
   "metadata": {},
   "source": [
    "### Overall Performance with Best Augmentation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "dd3dd844",
   "metadata": {},
   "outputs": [],
   "source": [
    "result_cols = ['bleu', 'P@1', 'P@5', 'map', 'f1', 'recall']\n",
    "\n",
    "# Finding the aggregate values\n",
    "dis_knowledge_perf = (disease_df\n",
    "                      .query(\"setting != 'Setting 1'\")\\\n",
    "                      .groupby(\n",
    "                      ['model', 'setting'] , \n",
    "                     )[result_cols].mean()\n",
    "                     #.agg(['mean', 'std']\n",
    "                     ).reset_index()\n",
    "\n",
    "# For each group (model), finding the best setting\n",
    "idx = (dis_knowledge_perf.groupby(['model'])['map'].transform(max) \n",
    "       == dis_knowledge_perf['map'])\n",
    "\n",
    "dis_knowledge_perf = dis_knowledge_perf[idx]\n",
    "\n",
    "dis_knowledge_perf['model'] = dis_knowledge_perf.model + '-KA'\n",
    "dis_knowledge_perf.drop('setting', axis=1, inplace=True)\n",
    "\n",
    "dis_knowledge_perf.set_index('model', inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "7a52ed44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{lrrrrrr}\n",
      "{} & {bleu} & {P@1} & {P@5} & {map} & {f1} & {recall} \\\\\n",
      "{model} & {} & {} & {} & {} & {} & {} \\\\\n",
      "BERT-KA & 0.075 & \\color{blue} 0.467 & \\color{green} 0.419 & \\color{green} 0.438 & 0.169 & 0.186 \\\\\n",
      "BioBERT-KA & 0.127 & 0.434 & 0.348 & 0.353 & 0.215 & 0.254 \\\\\n",
      "BioBERT-BioASQ-KA & \\color{blue} 0.141 & 0.458 & \\color{blue} 0.362 & 0.369 & \\color{blue} 0.237 & \\color{blue} 0.280 \\\\\n",
      "BioClinicalBERT-ADR-KA & 0.121 & 0.406 & 0.321 & 0.330 & 0.202 & 0.242 \\\\\n",
      "SciBERT-KA & \\color{green} 0.192 & \\color{green} 0.473 & 0.341 & \\color{blue} 0.375 & \\color{green} 0.291 & \\color{green} 0.405 \\\\\n",
      "\\end{tabular}\n",
      "\n"
     ]
    }
   ],
   "source": [
    "tb_styler = dis_knowledge_perf.round(3).style.apply(highlight_max, props='color:{green}', axis=0)\\\n",
    "                                             .apply(highlight_second_max, props='color:{blue}', axis=0)\n",
    "\n",
    "tb_styler.format({x:'{:0.3f}' for x in result_cols}) \n",
    "                                    \n",
    "print(tb_styler.to_latex())\n",
    "\n",
    "with open('../tex/tb_knowledgeModel_performance_summary.tex', 'w') as fOut:\n",
    "    fOut.write(tb_styler.to_latex(hrules=True))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55d25f8c",
   "metadata": {},
   "source": [
    "### Lif of performance vs group"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "8a3764d5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['Setting 2 (Conf Score, Disease Overlap)',\n",
      "       'Setting 2 (Disease Overlap, Conf Score)', 'Setting 3',\n",
      "       'Setting 4 (Hops: 3)', 'Setting 4 (Hops: 5)', 'Setting 4 (Hops: 6)',\n",
      "       'Setting 4 (Hops: 8)',\n",
      "       'Setting 5 (Conf Score, More Ancestors, Fewer Hops)',\n",
      "       'Setting 5 (Fewer Hops, More Ancestors, Conf Score)',\n",
      "       'Setting 5 (More Ancestors, Fewer Hops, Conf Score)'],\n",
      "      dtype='object', name='setting')\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th>setting</th>\n",
       "      <th>Setting 2 (Conf Score, Disease Overlap)</th>\n",
       "      <th>Setting 2 (Disease Overlap, Conf Score)</th>\n",
       "      <th>Setting 3</th>\n",
       "      <th>Setting 4 (Hops: 3)</th>\n",
       "      <th>Setting 4 (Hops: 5)</th>\n",
       "      <th>Setting 4 (Hops: 6)</th>\n",
       "      <th>Setting 4 (Hops: 8)</th>\n",
       "      <th>Setting 5 (Conf Score, More Ancestors, Fewer Hops)</th>\n",
       "      <th>Setting 5 (Fewer Hops, More Ancestors, Conf Score)</th>\n",
       "      <th>Setting 5 (More Ancestors, Fewer Hops, Conf Score)</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>model</th>\n",
       "      <th>question</th>\n",
       "      <th>grouping code</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th rowspan=\"5\" valign=\"top\">BERT</th>\n",
       "      <th>(Spondylosis; intervertebral disc disorders, other back problems)</th>\n",
       "      <th>Diseases of the musculoskeletal system and connective tissue</th>\n",
       "      <td>38.373905</td>\n",
       "      <td>-74.954253</td>\n",
       "      <td>-7.181937</td>\n",
       "      <td>101.904400</td>\n",
       "      <td>5.625167</td>\n",
       "      <td>-32.451050</td>\n",
       "      <td>-47.068814</td>\n",
       "      <td>-7.231105</td>\n",
       "      <td>-27.912438</td>\n",
       "      <td>-49.597584</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Abdominal Hernia</th>\n",
       "      <th>Diseases of the digestive system</th>\n",
       "      <td>17.615224</td>\n",
       "      <td>-72.894884</td>\n",
       "      <td>-13.436180</td>\n",
       "      <td>6.774890</td>\n",
       "      <td>-8.054956</td>\n",
       "      <td>15.820182</td>\n",
       "      <td>-20.775249</td>\n",
       "      <td>-0.836731</td>\n",
       "      <td>-45.216457</td>\n",
       "      <td>-41.986925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Abdominal hernia</th>\n",
       "      <th>Diseases of the digestive system</th>\n",
       "      <td>-80.208333</td>\n",
       "      <td>-92.635659</td>\n",
       "      <td>-57.777778</td>\n",
       "      <td>5.555556</td>\n",
       "      <td>-82.407407</td>\n",
       "      <td>-38.709677</td>\n",
       "      <td>35.714286</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>-29.629630</td>\n",
       "      <td>-58.695652</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Abdominal pain</th>\n",
       "      <th>Symptoms; signs; and ill-defined conditions and factors influencing health status</th>\n",
       "      <td>-10.762861</td>\n",
       "      <td>-65.240085</td>\n",
       "      <td>-24.832999</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-27.270416</td>\n",
       "      <td>-17.372521</td>\n",
       "      <td>-38.652859</td>\n",
       "      <td>-2.542340</td>\n",
       "      <td>-35.176577</td>\n",
       "      <td>-49.718837</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Acute and unspecified renal failure</th>\n",
       "      <th>Diseases of the genitourinary system</th>\n",
       "      <td>-8.953224</td>\n",
       "      <td>-77.858177</td>\n",
       "      <td>-8.254530</td>\n",
       "      <td>100.504193</td>\n",
       "      <td>10.196313</td>\n",
       "      <td>-33.527888</td>\n",
       "      <td>0.497396</td>\n",
       "      <td>-8.294058</td>\n",
       "      <td>-24.181623</td>\n",
       "      <td>-54.765683</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "setting                                                                                                      Setting 2 (Conf Score, Disease Overlap)  \\\n",
       "model question                                           grouping code                                                                                 \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...                                38.373905   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                                                  17.615224   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                                                 -80.208333   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                               -10.762861   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                                              -8.953224   \n",
       "\n",
       "setting                                                                                                      Setting 2 (Disease Overlap, Conf Score)  \\\n",
       "model question                                           grouping code                                                                                 \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...                               -74.954253   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                                                 -72.894884   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                                                 -92.635659   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                               -65.240085   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                                             -77.858177   \n",
       "\n",
       "setting                                                                                                      Setting 3  \\\n",
       "model question                                           grouping code                                                   \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...  -7.181937   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                   -13.436180   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                   -57.777778   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and... -24.832999   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                -8.254530   \n",
       "\n",
       "setting                                                                                                      Setting 4 (Hops: 3)  \\\n",
       "model question                                           grouping code                                                             \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...           101.904400   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                               6.774890   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                               5.555556   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                  NaN   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                         100.504193   \n",
       "\n",
       "setting                                                                                                      Setting 4 (Hops: 5)  \\\n",
       "model question                                           grouping code                                                             \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...             5.625167   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                              -8.054956   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                             -82.407407   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...           -27.270416   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                          10.196313   \n",
       "\n",
       "setting                                                                                                      Setting 4 (Hops: 6)  \\\n",
       "model question                                           grouping code                                                             \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...           -32.451050   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                              15.820182   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                             -38.709677   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...           -17.372521   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                         -33.527888   \n",
       "\n",
       "setting                                                                                                      Setting 4 (Hops: 8)  \\\n",
       "model question                                           grouping code                                                             \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...           -47.068814   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                             -20.775249   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                              35.714286   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...           -38.652859   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                           0.497396   \n",
       "\n",
       "setting                                                                                                      Setting 5 (Conf Score, More Ancestors, Fewer Hops)  \\\n",
       "model question                                           grouping code                                                                                            \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...                                          -7.231105    \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                                                            -0.836731    \n",
       "      Abdominal hernia                                   Diseases of the digestive system                                                             0.000000    \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                                          -2.542340    \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                                                        -8.294058    \n",
       "\n",
       "setting                                                                                                      Setting 5 (Fewer Hops, More Ancestors, Conf Score)  \\\n",
       "model question                                           grouping code                                                                                            \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...                                         -27.912438    \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                                                           -45.216457    \n",
       "      Abdominal hernia                                   Diseases of the digestive system                                                           -29.629630    \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                                         -35.176577    \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                                                       -24.181623    \n",
       "\n",
       "setting                                                                                                      Setting 5 (More Ancestors, Fewer Hops, Conf Score)  \n",
       "model question                                           grouping code                                                                                           \n",
       "BERT  (Spondylosis; intervertebral disc disorders, ot... Diseases of the musculoskeletal system and conn...                                         -49.597584   \n",
       "      Abdominal Hernia                                   Diseases of the digestive system                                                           -41.986925   \n",
       "      Abdominal hernia                                   Diseases of the digestive system                                                           -58.695652   \n",
       "      Abdominal pain                                     Symptoms; signs; and ill-defined conditions and...                                         -49.718837   \n",
       "      Acute and unspecified renal failure                Diseases of the genitourinary system                                                       -54.765683   "
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ka_df = disease_df.pivot_table(\n",
    "    values='map', \n",
    "    index=['model', 'question', 'grouping code'],\n",
    "    columns='setting',\n",
    "    aggfunc='max'\n",
    "   )\n",
    "\n",
    "all_ka_settings = ka_df.columns.drop('Setting 1')\n",
    "print(all_ka_settings)\n",
    "\n",
    "# ka_df.head()\n",
    "\n",
    "for col in all_ka_settings:\n",
    "    ka_df[col] = 100 * (ka_df[col] - ka_df['Setting 1']) / (ka_df['Setting 1'] + 1e-10)\n",
    "\n",
    "ka_df.drop('Setting 1', axis=1, inplace=True)\n",
    "ka_df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "28fee8f3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>question</th>\n",
       "      <th>grouping code</th>\n",
       "      <th>setting</th>\n",
       "      <th>map</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BERT</td>\n",
       "      <td>(Spondylosis; intervertebral disc disorders, o...</td>\n",
       "      <td>Diseases of the musculoskeletal system and con...</td>\n",
       "      <td>Setting 2 (Conf Score, Disease Overlap)</td>\n",
       "      <td>38.373905</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BERT</td>\n",
       "      <td>(Spondylosis; intervertebral disc disorders, o...</td>\n",
       "      <td>Diseases of the musculoskeletal system and con...</td>\n",
       "      <td>Setting 2 (Disease Overlap, Conf Score)</td>\n",
       "      <td>-74.954253</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BERT</td>\n",
       "      <td>(Spondylosis; intervertebral disc disorders, o...</td>\n",
       "      <td>Diseases of the musculoskeletal system and con...</td>\n",
       "      <td>Setting 3</td>\n",
       "      <td>-7.181937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>BERT</td>\n",
       "      <td>(Spondylosis; intervertebral disc disorders, o...</td>\n",
       "      <td>Diseases of the musculoskeletal system and con...</td>\n",
       "      <td>Setting 4 (Hops: 3)</td>\n",
       "      <td>101.904400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>BERT</td>\n",
       "      <td>(Spondylosis; intervertebral disc disorders, o...</td>\n",
       "      <td>Diseases of the musculoskeletal system and con...</td>\n",
       "      <td>Setting 4 (Hops: 5)</td>\n",
       "      <td>5.625167</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2959</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Urinary tract infections</td>\n",
       "      <td>Diseases of the genitourinary system</td>\n",
       "      <td>Setting 4 (Hops: 6)</td>\n",
       "      <td>-40.311985</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2960</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Urinary tract infections</td>\n",
       "      <td>Diseases of the genitourinary system</td>\n",
       "      <td>Setting 4 (Hops: 8)</td>\n",
       "      <td>-22.269798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2961</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Urinary tract infections</td>\n",
       "      <td>Diseases of the genitourinary system</td>\n",
       "      <td>Setting 5 (Conf Score, More Ancestors, Fewer H...</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2962</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Urinary tract infections</td>\n",
       "      <td>Diseases of the genitourinary system</td>\n",
       "      <td>Setting 5 (Fewer Hops, More Ancestors, Conf Sc...</td>\n",
       "      <td>-41.387847</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2963</th>\n",
       "      <td>SciBERT</td>\n",
       "      <td>Urinary tract infections</td>\n",
       "      <td>Diseases of the genitourinary system</td>\n",
       "      <td>Setting 5 (More Ancestors, Fewer Hops, Conf Sc...</td>\n",
       "      <td>-71.700831</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2964 rows × 5 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        model                                           question  \\\n",
       "0        BERT  (Spondylosis; intervertebral disc disorders, o...   \n",
       "1        BERT  (Spondylosis; intervertebral disc disorders, o...   \n",
       "2        BERT  (Spondylosis; intervertebral disc disorders, o...   \n",
       "3        BERT  (Spondylosis; intervertebral disc disorders, o...   \n",
       "4        BERT  (Spondylosis; intervertebral disc disorders, o...   \n",
       "...       ...                                                ...   \n",
       "2959  SciBERT                           Urinary tract infections   \n",
       "2960  SciBERT                           Urinary tract infections   \n",
       "2961  SciBERT                           Urinary tract infections   \n",
       "2962  SciBERT                           Urinary tract infections   \n",
       "2963  SciBERT                           Urinary tract infections   \n",
       "\n",
       "                                          grouping code  \\\n",
       "0     Diseases of the musculoskeletal system and con...   \n",
       "1     Diseases of the musculoskeletal system and con...   \n",
       "2     Diseases of the musculoskeletal system and con...   \n",
       "3     Diseases of the musculoskeletal system and con...   \n",
       "4     Diseases of the musculoskeletal system and con...   \n",
       "...                                                 ...   \n",
       "2959               Diseases of the genitourinary system   \n",
       "2960               Diseases of the genitourinary system   \n",
       "2961               Diseases of the genitourinary system   \n",
       "2962               Diseases of the genitourinary system   \n",
       "2963               Diseases of the genitourinary system   \n",
       "\n",
       "                                                setting         map  \n",
       "0               Setting 2 (Conf Score, Disease Overlap)   38.373905  \n",
       "1               Setting 2 (Disease Overlap, Conf Score)  -74.954253  \n",
       "2                                             Setting 3   -7.181937  \n",
       "3                                   Setting 4 (Hops: 3)  101.904400  \n",
       "4                                   Setting 4 (Hops: 5)    5.625167  \n",
       "...                                                 ...         ...  \n",
       "2959                                Setting 4 (Hops: 6)  -40.311985  \n",
       "2960                                Setting 4 (Hops: 8)  -22.269798  \n",
       "2961  Setting 5 (Conf Score, More Ancestors, Fewer H...    0.000000  \n",
       "2962  Setting 5 (Fewer Hops, More Ancestors, Conf Sc...  -41.387847  \n",
       "2963  Setting 5 (More Ancestors, Fewer Hops, Conf Sc...  -71.700831  \n",
       "\n",
       "[2964 rows x 5 columns]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# wide to long format\n",
    "plot_df = ka_df.stack()\\\n",
    "               .to_frame()\\\n",
    "               .rename({0: 'map'}, axis=1)\\\n",
    "               .reset_index()\n",
    "plot_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "051a6333",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_df['grouping code'] = plot_df['grouping code'].astype('category')\n",
    "plot_df['group_label'] = plot_df['grouping code'].cat.codes.values\n",
    "# plot_df.head()\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15, 20))\n",
    "sns.boxplot(x=\"map\", y=\"grouping code\", hue=\"setting\", ax=ax,\n",
    "            data=plot_df, palette=\"Pastel1\", showfliers = False)\n",
    "ax.set_ylabel(None)\n",
    "ax.set_xlabel('MAP', fontsize=15)\n",
    "ax.legend(title='Knowledge Augmentation', fontsize=15, title_fontsize=15, bbox_to_anchor=[0.6, 0.9])\n",
    "ax.tick_params(axis='y', which='major', labelsize=15)\n",
    "ax.xaxis.grid(True)\n",
    "\n",
    "fig.savefig('../images/knowledge_subgroup.pdf', bbox_inches='tight')\n",
    "#ax.set_xlabel(plot_df['grouping code'].cat.categories)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  },
  "toc-autonumbering": true
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

